Splitting aspects of holomorphic distributions with locally free tangent sheaf

In this work, we mainly deal with a two-dimensional singular holomorphic distribution $\mathcal D$ defined on $M$, where $M$ represents a complex manifold of dimension $n \geq 3$ or a germ of it, whose tangent sheaf $T_{\mathcal D}$ is locally free. As is well known, when $M=\mathbb{P}^n$ or $M=(\mathbb{C}^n,0)$, there is a one-dimensional foliation $\mathcal G$ on $M$ tangent to $\mathcal D$ and we study whether $T_{\mathcal D}$ splits starting from it. In both cases, we provide sufficient conditions on $\mathcal G$ so that there is another one-dimensional foliation $\mathcal H$ on $M$ tangent to $\mathcal D$, such that their respective tangent sheaves satisfy the splitting relation $T_{\mathcal D}=T_{\mathcal G} \oplus T_{\mathcal H}$. We introduce a concept of local division of $\mathcal D$ by $\mathcal G$, exhibiting a characterization of $\mathcal{S}(\mathcal G,\mathcal D)$, the set of points $p \in M$ where $\mathcal G$ does not locally divide $\mathcal D$ at $p$. Furthermore, for $M=\mathbb{P}^n$ we prove that the existence of such $\mathcal H$ is equivalent to $\mathcal{S}(\mathcal G,\mathcal D)=\emptyset$. Additionally, given a codimension one holomorphic foliation $\mathcal{F}$ on $\mathbb{P}^3$ with locally free tangent sheaf, we show that $T_{\mathcal F}$ splits provided there exists a nonzero holomorphic vector field on $\mathbb{P}^3$ tangent to $\mathcal{F}$. We obtain division results involving holomorphic differential forms and vector fields, and some of them could serve as alternatives to classical results coming from the De Rham-Saito Division Lemma, while others can be applied in situations not covered by the latter.

==> anc/libfol.txt <==
##########################
## libfol
## Library to manipulate foliations on P(3)
## Version 07Apr2020
## Created by Jorge Vitorio Pereira
##########################

#--------------------------------------------------------------------------------------------
# colchete(vv,ww): compute the brackets of the vector fields vv and ww
#--------------------------------------------------------------------------------------------

colchete:= proc(vv,ww)
local VV,WW:
    VV:=pol->vv[1]*diff(pol,x)+vv[2]*diff(pol,y) +vv[3]*diff(pol,z) +vv[4]*diff(pol,w) :
    WW:=pol->ww[1]*diff(pol,x)+ww[2]*diff(pol,y) +ww[3]*diff(pol,z)+ww[4]*diff(pol,w) :
    [ VV(ww[1]) - WW(vv[1]) ,
      VV(ww[2]) - WW(vv[2]) ,
      VV(ww[3]) - WW(vv[3]) ,
      VV(ww[4]) - WW(vv[4]) ] :
end proc:

#--------------------------------------------------------------------------------------------
# diferencial(forma): computes the differential of the 1-form forma
#-------------------------------------------------------------------------------------------
diferencial := proc(forma)
local doxy,doxz,doxw,doyz,doyw,dozw:
    doxy:= (-diff(forma[1],y) + diff(forma[2],x)):
    doxz:= (-diff(forma[1],z) + diff(forma[3],x)):
    doxw:= (-diff(forma[1],w) + diff(forma[4],x)):
    doyz:= (-diff(forma[2],z) + diff(forma[3],y)):
    doyw:= (-diff(forma[2],w) + diff(forma[4],y)):
    dozw:= (-diff(forma[3],w) + diff(forma[4],z)):
    [doxy,doxz,doxw,doyz,doyw,dozw];
end proc:

#---------------------------------------------------------------------------------
# exterior12(f1,f2): computes the exterior product of the 1-form f1 
#                    with the 2-form f2
# output [ ** dxdydz , ** dxdydw , ** dxdzdw, ** dydzdw ]
#--------------------------------------------------------------------------------
exterior12 := proc(f1,f2)
    [ f1[1] * f2[4] - f1[2] * f2[2] + f1[3] * f2[1],
    f1[1] * f2[5] - f1[2] * f2[3] + f1[4] * f2[1],
    f1[1] * f2[6] - f1[3] * f2[3] + f1[4] * f2[2],
    f1[2] * f2[6] - f1[3] * f2[5] + f1[4] * f2[4] ]:
end proc:


#---------------------------------------------------------------------------------
# exterior11(f1,f2): computes the exterior product of the 1-form f1 
#                    with the 1-form f2
# output [ ** dxdy , ** dxdz , ** dxdw, ** dydz, ** dydw, ** dzdw  ]
#--------------------------------------------------------------------------------
exterior11 := proc(f,g)
   [f[1]*g[2] -
   f[2]*g[1],f[1]*g[3]-f[3]*g[1],f[1]*g[4]-f[4]*g[1],
   f[2]*g[3]-f[3]*g[2],f[2]*g[4]-f[4]*g[2],f[3]*g[4]-f[4]*g[3]]:
end proc:

#-------------------------------------------------------------------------------------------------
#  fatores_integracao_geral(grau,forma): computes the integrating factors of the 1-form forma that
#                                        defines a foliation of degree grau  
#--------------------------------------------------------------------------------------------------
fatores_integracao_geral :=proc(grau, forma)
local pol,i,i0,i1,i2,i3,temp,eq,sol,d, internalvars, externalvars:

  externalvars:=indets(forma) union {x,y,z,w}:
  internalvars:={}:
  d:=grau+2:
  pol:=0:
  for i1 from 0 to d do
    for i2 from 0 to d - i1  do
      for i3 from 0 to d - i1 -i2 do
        pol := pol + pp[i1,i2,i3]*x^i1*y^i2*z^i3*w^(d-i1-i2-i3):
        internalvars:=internalvars union {pp[i1,i2,i3]}:
      od:
    od:
  od:
  temp:=expand(-pol*diferencial(forma) +
  exterior11(diferencial0(pol),forma)):
  eq:={}:
  for i from 1 to 6 do
    eq:=eq union {coeffs(collect(temp[i],[x,y,z,w],distributed),{x,y,z,w})}:
  od:
  sol:=solve(eq,internalvars):
  pol:=subs(sol,pol):
  pol;
end proc:


#-----------------------------------------------------------------------------------------------------
#  dim_tangent(grau,forma): computes the dimension of Zariski tangente space of Fol(grau) at the point 
#                           forma
#-----------------------------------------------------------------------------------------------------
dim_tangente :=proc(grau, forma)
local d,i,i0,i1,i2,i3,temp,format,dformat,dforma,
 doxy,doxz,doxw,doyz,doyw,dozw,polxy,polxz,polxw,polyz,polyw,polzw,
 pol,eq,sol,externalvars,internalvars:

  externalvars:=indets(forma) union {x,y,z,w}:
  internalvars:={}:
  d:=grau+1: 
  for i0 from 0 to 3 do
    pol[i0]:=0:
    for i1 from 0 to d do
      for i2 from 0 to d - i1  do
        for i3 from 0 to d - i1 -i2 do
          pol[i0] := pol[i0] + varia[i0,i1,i2,i3]*x^i1*y^i2*z^i3*w^(d-i1-i2-i3):
          internalvars := internalvars union {varia[i0,i1,i2,i3]}:
        od:
      od:
    od:
  od:
  eq:={}:
  eq:=eq union {coeffs(collect(x*pol[0] + y*pol[1] + z*pol[2] + w*pol[3],[x,y,z,w],distributed),{x,y,z,w})}:
  format:=[pol[0],pol[1],pol[2],pol[3]]:
  dforma:=diferencial(forma):
  dformat:=diferencial(format):
  temp:=exterior12(forma,dformat) + exterior12(format,dforma):
  eq:=eq union {coeffs(collect(temp[1],[x,y,z,w],distributed),{x,y,z,w})}:
  eq:=eq union {coeffs(collect(temp[2],[x,y,z,w],distributed),{x,y,z,w})}:
  eq:=eq union {coeffs(collect(temp[3],[x,y,z,w],distributed),{x,y,z,w})}:
  eq:=eq union {coeffs(collect(temp[4],[x,y,z,w],distributed),{x,y,z,w})}:
  sol:=solve(eq,internalvars):
  for i from 0 to 3 do
    pol[i]:=subs(sol,pol[i])
  od:

  nops(indets([pol[0],pol[1],pol[2],pol[3]]) minus externalvars )-1;
end proc:

#-------------------------------------------------------------------------------------------------------
# racional(F,G): the 1-form FdG - GdF
#------------------------------------------------------------------------------------------------------
racional := proc(F,G)
   [F*diff(G,x) - G * diff(F,x), F*diff(G,y) - G * diff(F,y),
    F*diff(G,z) - G * diff(F,z),F*diff(G,w) - G * diff(F,w)]:
end proc:
#-------------------------------------------------------------------------------------------------------
#  saturada(forma): divide forma by the gcd of its components
#------------------------------------------------------------------------------------------------------
saturada := proc(forma)
local mdc:
  
  mdc:=gcd(forma[1],forma[2]):
  mdc:=gcd(mdc,forma[3]):
  mdc:=gcd(mdc,forma[4]):

  [simplify(forma[1]/mdc),simplify(forma[2]/mdc),simplify(forma[3]/mdc),simplify(forma[4]/mdc)]:
end proc:


#-----------------------------------------------------------------------------------------------------
#-- interior2(v,forma): interior product of the vector field v with the 2-form forma
#-----------------------------------------------------------------------------------------------------
interior2 := proc(v,forma)
  [-forma[1]*v[2] - forma[2]*v[3]-forma[3]*v[4] , forma[1]*v[1] -
  forma[4]*v[3] - forma[5]*v[4],forma[2]*v[1] + forma[4]*v[2] -
  forma[6]*v[4],forma[3]*v[1] + forma[5]*v[2]+ forma[6]*v[3]]:
end proc:

#-----------------------------------------------------------------------------------------------------
#-- interior1(v,forma): interior product of the vector field v with the 1-form forma
#-----------------------------------------------------------------------------------------------------

interior1 := proc(v,forma)
  forma[1]*v[1] +forma[2]*v[2]+forma[3]*v[3]+forma[4]*v[4]:
end proc:

#-----------------------------------------------------------------------------------------------------
#-- diferencial0(f): differential of the function f
#-----------------------------------------------------------------------------------------------------

diferencial0 := proc(f)
  [diff(f,x), diff(f,y), diff(f,z), diff(f,w)]:
end proc:

#-----------------------------------------------------------------------------------------------------
#-- Lie(v,forma) : Lie derivative of the 1-form forma along the vector field v
#-----------------------------------------------------------------------------------------------------

Lie := proc(v,forma)
  interior2(v,diferencial(forma)) + diferencial0(interior1(v,forma)):
end proc:

#-----------------------------------------------------------------------------------------------------
#--- dim_auto(forma) : dimension of the automorphism group of forma
#-----------------------------------------------------------------------------------------------------

dim_auto:= proc(forma)
local v,a,b,c,d,formapb,i,j,eq,sol,J1,J2,J3,J4,temp, internalvars, externalvars:

  v := [ a[1]*x + a[2]*y + a[3]*z + a[4]*w ,
         b[1]*x + b[2]*y + b[3]*z + b[4]*w,
         c[1]*x + c[2]*y + c[3]*z + c[4]*w,
         d[1]*x + d[2]*y + d[3]*z + d[4]*w]:

  externalvars:=indets(forma) union {x,y,z,w}:
  internalvars:=indets(v):
  formapb:=Lie(v,forma);
  temp:=[forma[1]*formapb[2] - forma[2]*formapb[1],forma[1]*formapb[3]-forma[3]*formapb[1],forma[1]*formapb[4]-forma[4]*formapb[1],
         forma[2]*formapb[3]- forma[3]*formapb[2],forma[2]*formapb[4]-forma[4]*formapb[2],forma[3]*formapb[4]-forma[4]*formapb[3]]:
  eq:={a[1]+b[2]+c[3]+d[3]}: ## divergence of v is zero
  for i from 1 to 6 do
    eq:=eq union {coeffs(collect(temp[i],[x,y,z,w],distributed),{x,y,z,w})}:
  od:
  sol:=solve(eq,internalvars):
  v:=simplify(subs(sol,v)):

  nops(indets(v) minus externalvars );
end proc:


#-----------------------------------------------------------------------------------------------------
#--- normalizador(v) : Lie algebra of vector fields w in aut(P(3)) such that [v,w]^v=0
#-----------------------------------------------------------------------------------------------------

normalizador := proc(v)
local aa,bb,cc,dd,i,j,ww,temp,temp2,temp3,eq,sol,vv:
  for i from 1 to 4 do 
      ww[i] := aa[i]*x + bb[i]*y + cc[i]*z + dd[i]*w:
  od:
  temp:=colchete(v,ww);  ## Lie bracket of v (parameter) and ww
  ## temp2 is the wedge product v^[v,ww]^Radial vector field
  temp2:=exterior12([x,y,z,w],exterior11(temp,v)):
  eq:={aa[1] + bb[2] + cc[3] + dd[4]}: ## divergence of w equal to zero
  for i from 1 to 4 do 
    eq:=eq union {coeffs(collect(temp2[i],[x,y,z,w],distributed),{x,y,z,w})}:
  od:
  sol:=solve(eq): 
  for i from 1 to 4 do 
    ww[i]:=subs(sol,ww[i]): 
  od:
  [ww[1],ww[2],ww[3],ww[4]]:
end proc:



#--------------------------------------------------------------------------------------------------
# formas_invariante_campo(grau, campo, lambda) : 
#      return the sections of Omega^1(grau +2) satisfying
#      i_v omega =0, and L_v omega = lambda omega
#--------------------------------------------------------------------------------------------------

formas_invariante_campo :=proc(grau, campo, lambda)
local A,B,C,DD,d,i,i0,i1,i2,i3,temp,forma,pol,eq,sol,pp:

  d:=grau+1: 
  for i0 from 0 to 3 do
    pol[i0]:=0:
    for i1 from 0 to d do
      for i2 from 0 to d - i1  do
        for i3 from 0 to d - i1 -i2 do
          pol[i0] := pol[i0] + pp[i0,i1,i2,i3]*x^i1*y^i2*z^i3*w^(d-i1-i2-i3)
        od:
      od:
    od:
  od:
  eq:={}:
  eq:=eq union {coeffs(collect(x*pol[0] + y*pol[1] + z*pol[2] + w*pol[3],[x,y,z,w],distributed),{x,y,z,w})}:
  forma:=[pol[0],pol[1],pol[2],pol[3]]:
  eq:=eq union {coeffs(collect(expand(interior1(campo,forma)),[x,y,z,w],distributed),{x,y,z,w})}:
  temp:=expand(Lie(campo,forma) - lambda*forma): 
  eq:=eq union {coeffs(collect(temp[1],[x,y,z,w],distributed),{x,y,z,w})}:
  eq:=eq union {coeffs(collect(temp[2],[x,y,z,w],distributed),{x,y,z,w})}:
  eq:=eq union {coeffs(collect(temp[3],[x,y,z,w],distributed),{x,y,z,w})}:
  eq:=eq union {coeffs(collect(temp[4],[x,y,z,w],distributed),{x,y,z,w})}:
  sol:=solve(eq):
  for i from 0 to 3 do
    pol[i]:=subs(sol,pol[i])
  od:

  [pol[0],pol[1],pol[2],pol[3]];
end proc:


#-------------------------------------------------------------------------------------
# randomizar(f) : replace free variables in f by a random integer between 1 and seed
#---------------------------------------------------------------------------------------
randomizar := proc(f,seed)
local f_temp, externalvars,i,roll:

  externalvars:=indets(f) minus {x,y,z,w}:
  f_temp:=f:
  roll:=rand(1..seed):
  for i from 1 to nops(externalvars) do
    f_temp:=subs({externalvars[i]=roll()},f_temp):
  od:
  f_temp:
end proc:



#-------------------------------------------------------------------------------------
# codimensiononesing(forma) : check if forma has codimension one singularities along the 
#                             coordinate hyperplanes
#--------------------------------------------------------------------------------------
codimensiononesing := proc(forma)
local resultado:
  resultado:=false:
  if subs({x=0},forma)=[0,0,0,0] or subs({y=0},forma)=[0,0,0,0] or subs({z=0},forma)=[0,0,0,0] or subs({w=0},forma)=[0,0,0,0] then
    resultado:=true:
  fi:
  resultado:
end proc:









==> anc/splitting_aspects.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="18" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true">
</View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" quiet="false" errorcursor="false" longdelim="true" plotoptions="" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="1080" warnlevel="3" screenheight="25" latexwidth="8.0" postplot="" prompt="&gt; " ShowLabels="true"/>
<Styles>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L1" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY5LUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEqIyMjIyMjIyMjRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRkMvJSZkZXB0aEdGVC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GUDYmRlJGVUZXL0ZaUSVhdXRvRidGKy1GRzYlUWpxI35Db21wdXRhdGlvbnN+dXNlZH5pbn50aGV+cGFwZXJ+U3BsaXR0aW5nfmFzcGVjdHN+b2Z+aG9sb21vcnBoaWN+ZGlzdHJpYnV0aW9uc353aXRofmxvY2FsbHl+ZnJlZX50YW5nZW50fnNoZWFmRidGSkZNRk9GZm5GKy1GRzYlUTYjfmJ5flJhcGhhZWx+Q29uc3RhbnRGJ0ZKRk1GT0ZmbkYrLUYsNi5GLkZKRk1GMkY1RjdGOUY7Rj1GP0ZBRkRGKy1GRzYlUSkjIyMjIyMjfkYnRkpGTUZPLUYsNi1RIn5GJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERk9GZm4tRkc2I1EhRicvJStleGVjdXRhYmxlR0Y0Ri8=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEqIyMjIyMjIyMjRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRkMvJSZkZXB0aEdGVC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GUDYmRlJGVUZXL0ZaUSVhdXRvRidGKy1GRzYlUWpxI35Db21wdXRhdGlvbnN+dXNlZH5pbn50aGV+cGFwZXJ+U3BsaXR0aW5nfmFzcGVjdHN+b2Z+aG9sb21vcnBoaWN+ZGlzdHJpYnV0aW9uc353aXRofmxvY2FsbHl+ZnJlZX50YW5nZW50fnNoZWFmRidGSkZNRk9GZm5GKy1GRzYlUTYjfmJ5flJhcGhhZWx+Q29uc3RhbnRGJ0ZKRk1GT0ZmbkYrLUYsNi5GLkZKRk1GMkY1RjdGOUY7Rj1GP0ZBRkRGKy1GRzYlUSkjIyMjIyMjfkYnRkpGTUZPLUYsNi1RIn5GJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERk9GZm4tRkc2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L7" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVE7I35Mb2Fkfm5lY2Vzc2FyeX5saWJyYXJpZXNGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGQy8lJmRlcHRoR0ZULyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZQNiZGUkZVRlcvRlpRJWF1dG9GJy1GLDYtUSJ+RidGL0YyRjVGN0Y5RjtGPUY/RkFGREZPRmZuLUZHNiVRKHJlc3RhcnRGJ0ZKRk0tRiw2LVEiOkYnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yNzc3Nzc4ZW1GJy9GRUZkb0ZPRmZuLUZHNiVRJXdpdGhGJ0ZKRk0tSShtZmVuY2VkR0YkNiQtRiM2JC1GRzYlUS9WZWN0b3JDYWxjdWx1c0YnRkpGTUYvRi9GYG9GT0ZmbkZmby1Gam82JC1GIzYkLUZHNiVRLkxpbmVhckFsZ2VicmFGJ0ZKRk1GL0YvRmBvRk9GZm4tRiw2L1ElcmVhZEYnLyUlYm9sZEdGTC9GMFElYm9sZEYnLyUrZm9udHdlaWdodEdGXnFGMkY1RjdGOUY7Rj1GP0ZBRkRGam4tSSNtc0dGJDYjUStsaWJmb2wudHh0RidGYG9Gam4vJStleGVjdXRhYmxlR0Y0Ri8=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY8LUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVE7I35Mb2Fkfm5lY2Vzc2FyeX5saWJyYXJpZXNGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGQy8lJmRlcHRoR0ZULyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZQNiZGUkZVRlcvRlpRJWF1dG9GJy1GLDYtUSJ+RidGL0YyRjVGN0Y5RjtGPUY/RkFGREZPRmZuLUZHNiVRKHJlc3RhcnRGJ0ZKRk0tRiw2LVEiOkYnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yNzc3Nzc4ZW1GJy9GRUZkb0ZPRmZuLUZHNiVRJXdpdGhGJ0ZKRk0tSShtZmVuY2VkR0YkNiQtRiM2Iy1GRzYlUS9WZWN0b3JDYWxjdWx1c0YnRkpGTUYvRmBvRk9GZm5GZm8tRmpvNiQtRiM2Iy1GRzYlUS5MaW5lYXJBbGdlYnJhRidGSkZNRi9GYG9GT0Zmbi1GLDYvUSVyZWFkRicvJSVib2xkR0ZML0YwUSVib2xkRicvJStmb250d2VpZ2h0R0ZecUYyRjVGN0Y5RjtGPUY/RkFGREZqbi1JI21zR0YkNiNRK2xpYmZvbC50eHRGJ0Zgb0Zqbg==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L8" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="v := [y, 0, w, 0]:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFkcFByb29mfm9mflByb3Bvc2l0aW9ufjYuMS5+VmVyaWZpY2F0aW9ufnRoYXR+dGhlfjEyfmNvZWZmaWNpZW50c352YW5pc2h+d2hlbn52PXZfMX5hbmR+ZD0yRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRkMvJSZkZXB0aEdGVC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GUDYmRlJGVUZXL0ZaUSVhdXRvRidGZm4tRkc2JVEidkYnL0ZLRjRGLy1GLDYtUSomY29sb25lcTtGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjc3Nzc3OGVtRicvRkVGYm8tSShtZmVuY2VkR0YkNiYtRiM2Ki1GRzYlUSJ5RidGSkZNLUYsNi1RIixGJ0YvRjIvRjZGTEY3RjlGO0Y9Rj9GQS9GRVEsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjBGJ0YvRlxwLUZHNiVRIndGJ0ZKRk1GXHBGYnBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUYsNi1RIjpGJ0YvRjJGNUY3RjlGO0Y9Rj9GYW9GY29GTy1GRzYlUThmb3JtYXNfaW52YXJpYW50ZV9jYW1wb0YnRkpGTS1GZW82JC1GIzYoLUZjcDYkUSIyRidGL0ZccC1GRzYlRlxvRkpGTUZccEZicEYvRi8tRiw2LVEiO0YnRi9GMkZfcEY3RjlGO0Y9Rj9GQUZjby8lK2V4ZWN1dGFibGVHRjRGLw==">QyY+SSJ2RzYiNyZJInlHRiUiIiFJIndHRiVGKCEiIi1JOGZvcm1hc19pbnZhcmlhbnRlX2NhbXBvR0YlNiUiIiNGJEYoIiIi</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUYsNigtRiw2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUY2NiRRIjJGJ0Y5LyUubGluZXRoaWNrbmVzc0dGOC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZDLyUpYmV2ZWxsZWRHUSZmYWxzZUYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjkvJSZmZW5jZUdGSC8lKnNlcGFyYXRvckdGSC8lKXN0cmV0Y2h5R0ZILyUqc3ltbWV0cmljR0ZILyUobGFyZ2VvcEdGSC8lLm1vdmFibGVsaW1pdHNHRkgvJSdhY2NlbnRHRkgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0Znbi1GLDYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEjcHBGJy8lJ2l0YWxpY0dRJXRydWVGJy9GOlEnaXRhbGljRictRiw2LC1GNjYkUSIzRidGOS1GSjYtUSIsRidGOUZNL0ZQRmVvRlFGU0ZVRldGWUZlbi9GaW5RLDAuMzMzMzMzM2VtRictRjY2JFEiMEYnRjlGXXBGNUZdcEY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZIRjkvJS9zdWJzY3JpcHRzaGlmdEdGZXBGSS1JJW1zdXBHRiQ2JS1GYG82JVEid0YnRmNvRmZvRmpvLyUxc3VwZXJzY3JpcHRzaGlmdEdGZXBGOUZmcEZpcEY5LUZKNi1RIitGJ0Y5Rk1GT0ZRRlNGVUZXRlkvRmZuUSwwLjIyMjIyMjJlbUYnL0ZpbkZpcS1GLDYoLUZdbzYlRl9vLUYsNixGY3BGXXBGY3BGXXBGNUZdcEZjcEZmcEZpcEY5RltxRkktRmBvNiVRInlGJ0Zjb0Zmb0ZJLUZecTYlRmBxRjxGY3FGOS1GSjYtUSgmbWludXM7RidGOUZNRk9GUUZTRlVGV0ZZRmhxRmpxLUYsNihGMkZJLUYsNihGYHFGSS1GXnE2JUZhckY8RmNxRkktRl1vNiVGX28tRiw2LEY1Rl1wRjVGXXBGNUZdcEZjcEZmcEZpcEY5RltxRjlGZnBGaXBGOUY5Rl1wLUYsNjItRiw2Ji1GXW82JUZfby1GLDYsRjVGXXBGY3BGXXBGY3BGXXBGY3BGZnBGaXBGOUZbcUZJRl1xRjlGZXEtRiw2KC1GIzYkLUYsNiYtRl1vNiVGX28tRiw2LEZqb0ZdcEZjcEZdcEY8Rl1wRjVGZnBGaXBGOUZbcUZmci1GLDYmRjxGSUZdckY5RjlGOUZJLUZgbzYlUSJ4RidGY29GZm9GSUZkckY5RmVxLUYsNigtRl1vNiVGX28tRiw2LEY1Rl1wRmNwRl1wRjVGXXBGY3BGZnBGaXBGOUZbcUZJRmFyRklGZHJGOUZmci1GLDYoRjJGSS1GLDYoRlxvRkktRmBvNiVRInpGJ0Zjb0Zmb0ZJRmRyRjlGZnBGaXBGOUZlcS1GLDYqRl9zRklGZ3RGSUZhckZJRmBxRjlGZXEtRiw2KC1GXW82JUZfby1GLDYsRjVGXXBGY3BGXXBGPEZdcEZjcEZmcEZpcEY5RltxRklGXXNGSUZgcUY5RmVxLUYsNiotRiM2JC1GLDYnLUZKNi1RKiZ1bWludXMwO0YnRjlGTUZPRlFGU0ZVRldGWUZocUZqcUZhdEZlcUZdckY5RjlGSUZhckZJRmR1RklGYHFGOUZmci1GLDYoRjJGSS1GLDYoRl9zRklGXXNGSUZkdUY5RmZwRmlwRjlGOUZdcC1GLDYpRmV2LUYsNihGMkZJLUYsNihGZHJGSUZhckZJRlxvRjlGZnBGaXBGOUZmci1GLDYoRmBxRklGXXNGSUZdckY5RmVxLUYsNihGMkZJLUYsNiZGX3NGSS1GXnE2JUZhckZqb0ZjcUY5RmZwRmlwRjlGOUZdcC1GLDYzRmV2LUYsNihGMkZJLUYsNihGXG9GSUZndEZJRmRyRjlGZnBGaXBGOUZmci1GLDYoRmdzRklGYXJGSUZkckY5RmVxLUYsNipGYXZGSUZndEZJRmFyRklGYHFGOUZmci1GLDYoRlx1RklGXXNGSUZgcUY5RmVxLUYsNipGXG9GSUZhckZJRmR1RklGYHFGOUZmci1GLDYoRjJGSS1GLDYoRl9zRklGZ3RGSUZdc0Y5RmZwRmlwRjlGZnItRiw2JkZbdkZJRmh3RjlGZXEtRiw2KEZhdEZJRl1zRklGZHVGOUY5RmZwRmlwRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyYsKComJkkjcHBHNiI2JiIiJCIiISIiIkYrRitJIndHRidGKSNGKyIiIyooJkYmNiZGKkYqRitGKkYrSSJ5R0YnRitGLEYuRisqKEYsRitGMkYuJkYmNiZGK0YrRitGKkYrIyEiIkYuLDIqJiZGJjYmRitGKkYqRipGK0YsRilGKyooLCYmRiY2JkYpRipGLkYrRitGMCEiI0YrSSJ4R0YnRitGLEYuRisqKCZGJjYmRitGKkYrRipGK0YyRitGLEYuRisqKEYlRitJInpHRidGK0YsRi5GNioqRjRGK0ZBRitGMkYrRixGK0YrKigmRiY2JkYrRipGLkYqRitGMkYuRixGK0YrKiosJkY+RjdGMEYrRitGMkYrRkZGK0YsRitGKyooRjRGK0YyRi5GRkYrRjYsKCooRixGLkYyRitGJUYrRjYqKEYsRitGMkYuRjBGK0Y3KiZGNEYrRjJGKUYtLDIqKEYlRitGQUYrRixGLkY2KihGOkYrRjJGK0YsRi5GNyoqRkxGK0ZBRitGMkYrRixGK0YrKihGQ0YrRjJGLkYsRitGNyoqRiVGK0YyRitGRkYrRixGK0YrKihGNEYrRkFGK0YyRi5GNiomRklGK0YyRilGNyooRj5GK0YyRi5GRkYrRis=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L9" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="v := [y, z, 0, 0]:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFkcFByb29mfm9mflByb3Bvc2l0aW9ufjYuMS5+VmVyaWZpY2F0aW9ufnRoYXR+dGhlfjEyfmNvZWZmaWNpZW50c352YW5pc2h+d2hlbn52PXZfMn5hbmR+ZD0yRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRkMvJSZkZXB0aEdGVC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GUDYmRlJGVUZXL0ZaUSVhdXRvRictRkc2JVEidkYnRkpGTS1GLDYtUSJ+RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GLDYtUSomY29sb25lcTtGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjc3Nzc3OGVtRicvRkVGZG9GXW8tSShtZmVuY2VkR0YkNiYtRiM2Li1GRzYlUSJ5RidGSkZNLUYsNi1RIixGJ0YvRjIvRjZGTEY3RjlGO0Y9Rj9GQS9GRVEsMC4zMzMzMzMzZW1GJ0Zdby1GRzYlUSJ6RidGSkZNRl5wRl1vLUkjbW5HRiQ2JFEiMEYnRi9GXnBGXW9GZ3AvJStleGVjdXRhYmxlR0Y0Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GLDYtUSI6RidGL0YyRjVGN0Y5RjtGPUY/RmNvRmVvRk8tRkc2JVE4Zm9ybWFzX2ludmFyaWFudGVfY2FtcG9GJ0ZKRk0tRmdvNiQtRiM2Ky1GaHA2JFEiMkYnRi9GXnBGXW9Gam5GXnBGXW9GZ3BGW3FGL0YvLUYsNi1RIjtGJ0YvRjJGYXBGN0Y5RjtGPUY/RkFGZW9GT0Zmbi1GRzYjUSFGJ0ZbcUYv">QyY+SSJ2RzYiNyZJInlHRiVJInpHRiUiIiFGKSEiIi1JOGZvcm1hc19pbnZhcmlhbnRlX2NhbXBvR0YlNiUiIiNGJEYpIiIi</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyYsKCooJkkjcHBHNiI2JiIiJCIiIiIiIUYqRipJInpHRidGKkkid0dGJyIiIyMhIiJGLiooLCYmRiY2JkYuRitGLkYrRiomRiY2JkYpRipGK0YuRi9GKkYsRi5GLUYqRioqJkYsRikmRiY2JkYqRitGKkYuRipGMCwoKihGJUYqSSJ5R0YnRipGLUYuI0YqRi4qKiwmRjNGMEY1Rj1GKkY8RipGLEYqRi1GKkYqKihGOEYqRjxGKkYsRi5GKiwyKiZGLUYpJkYmNiZGKUYrRitGKkYqRjAqKEYlRipJInhHRidGKkYtRi5GLyooJkYmNiZGKUYrRitGLkYqRixGKkYtRi5GMCoqLCZGM0YwRjVGL0YqRkZGKkYsRipGLUYqRioqKEYzRipGPEYuRi1GKkYqKigmRiY2JkYpRitGK0YpRipGLEYuRi1GKkYwKihGOEYqRkZGKkYsRi5GKiooRjhGKkY8Ri5GLEYqRjAsMCooRkNGKkYsRipGLUYuRioqKkYlRipGRkYqRixGKkYtRipGKiooRiVGKkY8Ri5GLUYqRi8qKEZIRipGLEYuRi1GKkYqKihGNUYqRkZGKkYsRi5GKiooRjVGKkY8Ri5GLEYqRi8qJkZORipGLEYpRio=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L10" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="v := [y, z, 0, 0]:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFkcFByb29mfm9mflByb3Bvc2l0aW9ufjYuMS5+VmVyaWZpY2F0aW9ufnRoYXR+dGhlfjEyfmNvZWZmaWNpZW50c352YW5pc2h+d2hlbn52PXZfMn5hbmR+ZD0zRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRkMvJSZkZXB0aEdGVC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GUDYmRlJGVUZXL0ZaUSVhdXRvRictRkc2JVEidkYnRkpGTS1GLDYtUSJ+RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GLDYtUSomY29sb25lcTtGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjc3Nzc3OGVtRicvRkVGZG9GXW8tSShtZmVuY2VkR0YkNiYtRiM2Li1GRzYlUSJ5RidGSkZNLUYsNi1RIixGJ0YvRjIvRjZGTEY3RjlGO0Y9Rj9GQS9GRVEsMC4zMzMzMzMzZW1GJ0Zdby1GRzYlUSJ6RidGSkZNRl5wRl1vLUkjbW5HRiQ2JFEiMEYnRi9GXnBGXW9GZ3AvJStleGVjdXRhYmxlR0Y0Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GLDYtUSI6RidGL0YyRjVGN0Y5RjtGPUY/RmNvRmVvRk8tRkc2JVE4Zm9ybWFzX2ludmFyaWFudGVfY2FtcG9GJ0ZKRk0tRmdvNiQtRiM2Ky1GaHA2JFEiM0YnRi9GXnBGXW9Gam5GXnBGXW9GZ3BGW3FGL0YvLUYsNi1RIjtGJ0YvRjJGYXBGN0Y5RjtGPUY/RkFGZW9GXW9GW3FGLw==">QyY+SSJ2RzYiNyZJInlHRiVJInpHRiUiIiFGKSEiIi1JOGZvcm1hc19pbnZhcmlhbnRlX2NhbXBvR0YlNiUiIiRGJEYpIiIi</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyYsMiooLCYmSSNwcEc2IjYmIiIkIiIiIiIhRiojISIiIiIjJkYnNiZGL0YsRi9GK0YrRitJInpHRihGKkkid0dGKEYrRisqKCZGJzYmRipGK0YsRitGK0YyRitGM0YqRi0qKCZGJzYmRitGK0YrRi9GK0kieUdGKEYvRjJGLyNGK0YvKigsJiZGJzYmRipGK0YsRi9GLSZGJzYmRi9GLEYvRixGK0YrRjJGL0YzRi9GKyooRjhGK0kieEdGKEYrRjJGKkYuKiZGMiIiJSZGJzYmRitGLEYrRipGK0YuKipGMkYrJkYnNiZGK0YsRipGLEYrRjpGL0YzRitGLioqRklGK0ZDRitGMkYvRjNGK0YvLDIqKEY1RitGOkYrRjNGKkY7KihGSUYrRjpGKkYzRitGKyooRkZGK0Y6RitGMkYqRisqKEY4RitGOkYqRjJGK0YtKixGSUYrRkNGK0Y6RitGMkYrRjNGKyEiIyoqLCZGPkY7RkBGLkYrRjpGK0YyRitGM0YvRisqKiwmRiZGO0YwRi5GK0Y6RitGMkYvRjNGK0YrKipGOEYrRkNGK0Y6RitGMkYvRissQiomRjhGK0Y6RkVGOyomRjNGRSZGJzYmRipGLEYsRitGK0YuKihGQEYrRjpGL0YzRi9GKyooRkZGK0Y6Ri9GMkYvRi4qKEY1RitGQ0YrRjNGKkYtKihGRkYrRkNGK0YyRipGKyooRjhGK0ZDRi9GMkYvRisqKCZGJzYmRipGLEYsRi9GK0YyRitGM0YqRi4qKCZGJzYmRi9GLEYsRi9GK0YyRi9GM0YvRisqKCZGJzYmRi9GLEYsRipGK0YyRipGM0YrRisqKkYwRitGOkYvRjJGK0YzRitGKyoqLCZGQEYuRj5GLUYrRkNGK0YyRitGM0YvRisqKiwmRjBGLkYmRi1GK0ZDRitGMkYvRjNGK0YrKipGSUYrRkNGK0Y6Ri9GM0YrRi4qKkY4RitGQ0YrRjpGL0YyRisjISIkRi8qKkZJRitGQ0YvRjJGK0YzRitGLyw8KiZGSUYrRjpGRUYuKiZGY29GK0YyRkVGLiooRklGK0ZDRi9GMkYvISIlKihGZW5GK0YyRitGM0YqRisqKEZdb0YrRjJGL0YzRi9GKyooRmBvRitGMkYqRjNGK0YuKihGNUYrRjpGL0YzRi9GLSooRiZGK0Y6Ri9GMkYvRi0qKEYmRitGQ0YrRjJGKkYrKipGPkYrRjpGL0YyRitGM0YrRi0qKkY1RitGQ0YrRjJGK0YzRi9GKyoqRj5GK0ZDRitGMkYvRjNGK0YrKipGSUYrRkNGK0Y6Ri9GMkYrRkU=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L11" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="v := [y, 0, w, 0]:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFhcVByb29mfm9mflRoZW9yZW1+Qy5+RmluZGluZ35hfmhvbW9nZW5lb3VzfjEtZm9ybX5kZWZpbmluZ350aGV+Zm9saWF0aW9ufndoZW5+dn5pc35naXZlbn5ieX4oVil+YW5kfmQ9MUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZDLyUmZGVwdGhHRlQvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRlA2JkZSRlVGVy9GWlElYXV0b0YnLUZHNiVRInZGJ0ZKRk0tRiw2LVEifkYnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRiw2LVEqJmNvbG9uZXE7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjI3Nzc3NzhlbUYnL0ZFRmRvRl1vLUkobWZlbmNlZEdGJDYmLUYjNi4tRkc2JVEieUYnRkpGTS1GLDYtUSIsRidGL0YyL0Y2RkxGN0Y5RjtGPUY/RkEvRkVRLDAuMzMzMzMzM2VtRidGXW8tSSNtbkdGJDYkUSIwRidGL0ZecEZdby1GRzYlUSJ3RidGSkZNRl5wRl1vRmRwLyUrZXhlY3V0YWJsZUdGNEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2LVEiOkYnRi9GMkY1RjdGOUY7Rj1GP0Zjb0Zlb0ZPLUZHNiVROGZvcm1hc19pbnZhcmlhbnRlX2NhbXBvRidGSkZNLUZnbzYkLUYjNistRmVwNiRRIjFGJ0YvRl5wRl1vRmpuRl5wRl1vRmRwRltxRi9GLy1GLDYtUSI7RidGL0YyRmFwRjdGOUY7Rj1GP0ZBRmVvRk9GZm4tRkc2I1EhRidGW3FGLw==">QyY+SSJ2RzYiNyZJInlHRiUiIiFJIndHRiVGKCEiIi1JOGZvcm1hc19pbnZhcmlhbnRlX2NhbXBvR0YlNiUiIiJGJEYoRi4=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUYsNiYtRiw2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUY2NiRRIjJGJ0Y5LyUubGluZXRoaWNrbmVzc0dGOC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZDLyUpYmV2ZWxsZWRHUSZmYWxzZUYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjkvJSZmZW5jZUdGSC8lKnNlcGFyYXRvckdGSC8lKXN0cmV0Y2h5R0ZILyUqc3ltbWV0cmljR0ZILyUobGFyZ2VvcEdGSC8lLm1vdmFibGVsaW1pdHNHRkgvJSdhY2NlbnRHRkgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0Znbi1GLDYmLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVEid0YnLyUnaXRhbGljR1EldHJ1ZUYnL0Y6USdpdGFsaWNGJ0Y8LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZJLUklbXN1YkdGJDYlLUZgbzYlUSNwcEYnRmNvRmZvLUYsNiwtRjY2JFEiM0YnRjktRko2LVEiLEYnRjlGTS9GUEZlb0ZRRlNGVUZXRllGZW4vRmluUSwwLjMzMzMzMzNlbUYnLUY2NiRGam9GOUZmcEY1RmZwRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkhGOS8lL3N1YnNjcmlwdHNoaWZ0R0Zqb0Y5Rl5xRmFxRjktRko2LVEoJm1pbnVzO0YnRjlGTUZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmlxLUYsNihGMkZJLUYsNihGX29GSS1GYG82JVEieUYnRmNvRmZvRkktRlxwNiVGXnAtRiw2LEY1RmZwRjVGZnBGXHFGZnBGXHFGXnFGYXFGOUZjcUY5Rl5xRmFxRjlGOUZmcC1GLDYtLUZKNi1RKiZ1bWludXMwO0YnRjlGTUZPRlFGU0ZVRldGWUZocUZqcS1GLDYmRlxvRkktRlxwNiVGXnAtRiw2LEZjcEZmcEZccUZmcEY1RmZwRlxxRl5xRmFxRjlGY3FGOS1GSjYtUSIrRidGOUZNRk9GUUZTRlVGV0ZZRmhxRmpxLUYsNihGX29GSS1GYG82JVEieEYnRmNvRmZvRklGYnJGOUZlcS1GLDYoRl9vRklGX3JGSS1GXHA2JUZecC1GLDYsRmNwRmZwRlxxRmZwRjxGZnBGXHFGXnFGYXFGOUZjcUY5RmVxLUYsNihGMkZJLUYsNihGX29GSS1GYG82JVEiekYnRmNvRmZvRklGW3BGOUZecUZhcUY5RmVxLUYsNihGMkZJLUYsNihGX3JGSUZjdEZJRmJyRjlGXnFGYXFGOUY5RmZwLUYsNidGaHItRiw2KEYyRkktRiw2KEZfb0ZJRl9yRklGW3BGOUZecUZhcUY5RmFzLUYsNihGMkZJLUYsNiYtRl1vNiVGX3JGPEZob0ZJRmJyRjlGXnFGYXFGOUY5RmZwLUYsNi1GaHItRiw2KEYyRkktRiw2KEZfb0ZJRmZzRklGW3BGOUZecUZhcUY5RmFzLUYsNihGX29GSUZfckZJRl1zRjlGZXEtRiw2KEYyRkktRiw2KEZmc0ZJRl9yRklGYnJGOUZecUZhcUY5RmFzLUYsNiZGZHVGSUZbdEY5RmFzLUYsNihGX3JGSUZjdEZJRltwRjlGOUZecUZhcUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NyYsJiomSSJ3RzYiIiIjJkkjcHBHRiY2JiIiJCIiISIiIkYtRi0jRi1GJyooRiVGLUkieUdGJkYtJkYpNiZGLUYtRixGLEYtIyEiIkYnLCwqJkYlRicmRik2JkYrRixGLUYsRi1GNCooRiVGLUkieEdGJkYtRjFGLUYtKihGJUYtRjBGLSZGKTYmRitGLEYnRixGLUY0KihGJUYtSSJ6R0YmRi1GKEYtRjMqKEYwRi1GP0YtRjFGLUYzLCYqKEYlRi1GMEYtRihGLUYzKiZGMEYnRjFGLUYuLCwqKEYlRi1GOkYtRihGLUYzKihGJUYtRjBGLUY3Ri1GLSooRjpGLUYwRi1GMUYtRjMqJkYwRidGPEYtRi0qKEYwRi1GP0YtRihGLUYt</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L12" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="v := [y, z, 0, 0]:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFicVByb29mfm9mflRoZW9yZW1+Qy5+RmluZGluZ35hfmhvbW9nZW5lb3VzfjEtZm9ybX5kZWZpbmluZ350aGV+Zm9saWF0aW9ufndoZW5+dn5pc35naXZlbn5ieX4oVkkpfmFuZH5kPTFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGQy8lJmRlcHRoR0ZULyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZQNiZGUkZVRlcvRlpRJWF1dG9GJy1GRzYlUSJ2RidGSkZNLUYsNi1RIn5GJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYsNi1RKiZjb2xvbmVxO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yNzc3Nzc4ZW1GJy9GRUZkb0Zdby1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUZHNiVRInlGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnRl1vLUZHNiVRInpGJ0ZKRk1GXnBGXW8tSSNtbkdGJDYkUSIwRidGL0ZecEZdb0ZncC8lK2V4ZWN1dGFibGVHRjRGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUYsNi1RIjpGJ0YvRjJGNUY3RjlGO0Y9Rj9GY29GZW9GTy1GRzYlUThmb3JtYXNfaW52YXJpYW50ZV9jYW1wb0YnRkpGTS1GZ282JC1GIzYrLUZocDYkUSIxRidGL0ZecEZdb0ZqbkZecEZdb0ZncEZbcUYvRi8tRiw2LVEiO0YnRi9GMkZhcEY3RjlGO0Y9Rj9GQUZlb0ZPRl1vRmZuLUZHNiNRIUYnRltxRi8=">QyY+SSJ2RzYiNyZJInlHRiVJInpHRiUiIiFGKSEiIi1JOGZvcm1hc19pbnZhcmlhbnRlX2NhbXBvR0YlNiUiIiJGJEYpRi4=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUYsNictSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGSC1GLDYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJ0Y0LUZRNiRRIjJGJ0Y0LyUubGluZXRoaWNrbmVzc0dGUy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zlbi8lKWJldmVsbGVkR0Y5LUYxNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y0RjdGOkY8Rj5GQEZCRkQvRkdRJjAuMGVtRicvRkpGXm8tRiw2KC1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRI3BwRicvJSdpdGFsaWNHUSV0cnVlRicvRjVRJ2l0YWxpY0YnLUYsNiwtRlE2JFEiM0YnRjQtRjE2LVEiLEYnRjRGNy9GO0ZbcEY8Rj5GQEZCRkRGXW8vRkpRLDAuMzMzMzMzM2VtRidGUEZjcC1GUTYkUSIwRidGNEZjcEZQLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y5RjQvJS9zdWJzY3JpcHRzaGlmdEdGW3FGam4tRmZvNiVRInpGJ0Zpb0ZccEZqbi1GZm82JVEid0YnRmlvRlxwRjRGXHFGX3FGNC1GMTYtUSgmbWludXM7RidGNEY3RjpGPEY+RkBGQkZERkZGSS1GLDYmLUZjbzYlRmVvLUYsNixGUEZjcEZpcEZjcEZQRmNwRlBGXHFGX3FGNEZhcUZqbi1JJW1zdXBHRiQ2JUZjcUZULyUxc3VwZXJzY3JpcHRzaGlmdEdGW3FGNEY0RmNwLUYsNiYtRiw2KEZNRmpuLUYsNihGYm9Gam4tRmZvNiVRInlGJ0Zpb0ZccEZqbkZmcUY0RlxxRl9xRjQtRjE2LVEiK0YnRjRGN0Y6RjxGPkZARkJGREZGRkktRiw2KEZeckZqbkZdc0ZqbkZjcUY0RjRGY3AtRiw2LUYwLUYsNiYtRmNyNiVGZnFGVEZlckZqbi1GY282JUZlby1GLDYsRmBwRmNwRmlwRmNwRmlwRmNwRlBGXHFGX3FGNEZhcUY0RmlxLUYsNihGTUZqbi1GLDYoRmJvRmpuLUZmbzYlUSJ4RidGaW9GXHBGam5GZnFGNEZccUZfcUY0RmlxLUYsNigtRmNvNiVGZW8tRiw2LEZgcEZjcEZpcEZjcEZpcEZjcEZURlxxRl9xRjRGYXFGam5GY3FGam5GZnFGNEZgcy1GLDYoRl5yRmpuRmN0RmpuRmNxRjRGaXEtRiw2JkZeckZqbi1GY3I2JUZdc0ZURmVyRjRGNEZjcC1GLDYqLUYsNihGW3RGam5GY3FGam5GZnFGNEZgcy1GLDYoRmJvRmpuRmN0RmpuRmNxRjRGaXEtRiw2KEZNRmpuLUYsNiZGYm9Gam5GYHVGNEZccUZfcUY0RmBzLUYsNiZGaHRGam5GYnJGNEY0RlxxRl9xRjRGNC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyYsJiooJkkjcHBHNiI2JiIiJCIiIiIiIUYqRipJInpHRidGKkkid0dGJ0YqIyEiIiIiIyomJkYmNiZGKkYrRipGKkYqRixGMEYvLCYqKEYlRipJInlHRidGKkYtRiojRipGMCooRjJGKkY2RipGLEYqRiosLComRi1GMCZGJjYmRilGK0YrRipGKkYvKihGJUYqSSJ4R0YnRipGLUYqRi4qKCZGJjYmRilGK0YrRjBGKkYsRipGLUYqRi8qKEYyRipGPkYqRixGKkYqKiZGMkYqRjZGMEYvLCoqKEY7RipGLEYqRi1GKkYqKihGJUYqRj5GKkYsRipGKiomRiVGKkY2RjBGLiomRkBGKkYsRjBGKg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L22" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/splitting_aspects.txt <==
##########
## Computations used in the paper Splitting aspects of holomorphic distributions with locally free tangent sheaf
## by Raphael Constant
##########

## Load necessary libraries
 
restart:
with(VectorCalculus):
with(LinearAlgebra):
read "libfol.txt":

#Proof of Proposition 6.1. Verification that the 12 coefficients vanish when v=v_1 and d=2
v := [y, 0, w, 0]:
formas_invariante_campo(2, v, 0);

#Proof of Proposition 6.1. Verification that the 12 coefficients vanish when v=v_2 and d=2
v := [y, z, 0, 0]:
formas_invariante_campo(2, v, 0);

#Proof of Proposition 6.1. Verification that the 12 coefficients vanish when v=v_2 and d=3
v := [y, z, 0, 0]:
formas_invariante_campo(3, v, 0);

#Proof of Theorem C. Finding a homogeneous 1-form defining the foliation when v is given by (V) and d=1
v := [y, 0, w, 0]:
formas_invariante_campo(1, v, 0);

#Proof of Theorem C. Finding a homogeneous 1-form defining the foliation when v is given by (VI) and d=1
v := [y, z, 0, 0]:
formas_invariante_campo(1, v, 0);


